RainyGS: Efficient Rain Synthesis with Physically-Based Gaussian Splatting

We consider the problem of adding dynamic rain effects to in-the-wild scenes in a physically-correct manner. Recent advances in scene modeling have made significant progress, with NeRF and 3DGS techniques emerging as powerful tools for reconstructing complex scenes. However, while effective for novel view synthesis, these methods typically struggle with challenging scene editing tasks, such as physics-based rain simulation. In contrast, traditional physics-based simulations can generate realistic rain effects, such as raindrops and splashes, but they often rely on skilled artists to carefully set up high-fidelity scenes. This process lacks flexibility and scalability, limiting its applicability to broader, open-world environments. In this work, we introduce RainyGS, a novel approach that leverages the strengths of both physics-based modeling and 3DGS to generate photorealistic, dynamic rain effects in open-world scenes with physical accuracy. At the core of our method is the integration of physically-based raindrop and shallow water simulation techniques within the fast 3DGS rendering framework, enabling realistic and efficient simulations of raindrop behavior, splashes, and reflections. Our method supports synthesizing rain effects at over 30 fps, offering users flexible control over rain intensity -- from light drizzles to heavy downpours. We demonstrate that RainyGS performs effectively for both real-world outdoor scenes and large-scale driving scenarios, delivering more photorealistic and physically-accurate rain effects compared to state-of-the-art methods. Project page can be found at https://pku-vcl-geometry.github.io/RainyGS/

==> process.py <==
import os
from PIL import Image

def process_images():
    # 遍历当前目录及所有子目录
    for root, dirs, files in os.walk('.'):
        for file in files:
            # 检查文件扩展名
            if file.lower().endswith(('.png')):
                file_path = os.path.join(root, file)
                
                with Image.open(file_path) as img:                    
                    # 覆盖保存原文件（quality参数保持图像质量）
                    img.save(
                        file_path,
                        format='jpeg',
                        quality=95,
                        optimize=True,
                        progressive=True
                    )
                    print(f"已处理：{file_path}")

if __name__ == "__main__":
    process_images()
